Radiation-Reaction and Angular Momentum Loss at $\mathcal{O}(G^4)$

We point out that the odd-in-velocity contribution to the $\mathcal{O}(G^4)$ radiated angular momentum for two-body scattering is determined by the radiation-reaction (RR) term in the one-loop waveform. This RR term is actually proportional to the tree-level waveform, and this reduces the calculation of the odd-in-velocity contribution to the $\mathcal{O}(G^4)$ angular momentum loss, $J_\text{2rad}$, to two loops, instead of three loops as one would expect by power counting. We exploit this simplification, which follows from unitarity, to obtain a closed-form expression for $J_\text{2rad}$ for generic velocities, which resums all fractional post-Newtonian (PN) corrections to the $\mathcal{O}(G^4)$ angular momentum loss starting at 1.5PN.

==> anc/2rad-anc.m <==
(* ::Package:: *)

(* Ancillary file to "Radiation Reaction and Angular Momentum Loss at O(G^4)", C. Heissenberg *)


(* Longitudinal components of Subscript[P, 2rad]^\[Mu] *)


p2rad[\[Mu]]=((16 G^4 m1^2 m2^2 (15 m2 \[Sigma] (-411-130 \[Sigma]^2+64 \[Sigma]^4)+m1 (1720+4927 \[Sigma]^2-1484 \[Sigma]^4+12 \[Sigma]^6)))/(45 b^4 (-1+\[Sigma]^2))+(16 G^4 m1^2 m2^2 (3 m1 \[Sigma] (-869-496 \[Sigma]^2+204 \[Sigma]^4+16 \[Sigma]^6)-5 m2 (-173-868 \[Sigma]^2+20 \[Sigma]^4+64 \[Sigma]^6)) ArcCosh[\[Sigma]])/(15 b^4 (-1+\[Sigma]^2)^(3/2))-(32 G^4 m1^2 m2^2 (2 m2 \[Sigma] (20+25 \[Sigma]^2-3 \[Sigma]^4-2 \[Sigma]^6)+m1 (-8-51 \[Sigma]^2-6 \[Sigma]^4+8 \[Sigma]^6)) ArcCosh[\[Sigma]]^2)/(b^4 (-1+\[Sigma]^2)^2)) checku1[\[Mu]]+((16 G^4 m1^2 m2^2 (15 m1 \[Sigma] (-411-130 \[Sigma]^2+64 \[Sigma]^4)+m2 (1720+4927 \[Sigma]^2-1484 \[Sigma]^4+12 \[Sigma]^6)))/(45 b^4 (-1+\[Sigma]^2))+(16 G^4 m1^2 m2^2 (3 m2 \[Sigma] (-869-496 \[Sigma]^2+204 \[Sigma]^4+16 \[Sigma]^6)-5 m1 (-173-868 \[Sigma]^2+20 \[Sigma]^4+64 \[Sigma]^6)) ArcCosh[\[Sigma]])/(15 b^4 (-1+\[Sigma]^2)^(3/2))+(32 G^4 m1^2 m2^2 (m2 (8+51 \[Sigma]^2+6 \[Sigma]^4-8 \[Sigma]^6)+2 m1 \[Sigma] (-20-25 \[Sigma]^2+3 \[Sigma]^4+2 \[Sigma]^6)) ArcCosh[\[Sigma]]^2)/(b^4 (-1+\[Sigma]^2)^2)) checku2[\[Mu]];


(* Subscript[E, 2rad] in the center-of-mass-frame *)


e2radCM=(16 G^4 m1^2 m2^2 (30 m1 m2 \[Sigma] (-411-130 \[Sigma]^2+64 \[Sigma]^4)+m1^2 (1720+4927 \[Sigma]^2-1484 \[Sigma]^4+12 \[Sigma]^6)+m2^2 (1720+4927 \[Sigma]^2-1484 \[Sigma]^4+12 \[Sigma]^6)))/(45 b^4 Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]] (-1+\[Sigma]^2))+(16 G^4 m1^2 m2^2 (3 m1^2 \[Sigma] (-869-496 \[Sigma]^2+204 \[Sigma]^4+16 \[Sigma]^6)+3 m2^2 \[Sigma] (-869-496 \[Sigma]^2+204 \[Sigma]^4+16 \[Sigma]^6)-10 m1 m2 (-173-868 \[Sigma]^2+20 \[Sigma]^4+64 \[Sigma]^6)) ArcCosh[\[Sigma]])/(15 b^4 Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]] (-1+\[Sigma]^2)^(3/2))+(32 G^4 m1^2 m2^2 (m1^2 (8+51 \[Sigma]^2+6 \[Sigma]^4-8 \[Sigma]^6)+m2^2 (8+51 \[Sigma]^2+6 \[Sigma]^4-8 \[Sigma]^6)+4 m1 m2 \[Sigma] (-20-25 \[Sigma]^2+3 \[Sigma]^4+2 \[Sigma]^6)) ArcCosh[\[Sigma]]^2)/(b^4 Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]] (-1+\[Sigma]^2)^2);


(* Transverse components of Subscript[J, 2rad]^\[Mu]\[Nu] in the midpoint frame Subscript[b, 1]^\[Mu]+Subscript[b, 2]^\[Mu]=0, radiative contribution. *)


j2rad[\[Mu],\[Nu]]=-(1/(45 b^4 (-1+\[Sigma]^2)^(7/2)))8 G^4 m1^2 m2^2 ((-1+\[Sigma]^2)^(3/2) (-m2 \[Sigma] (3061+11347 \[Sigma]^2-2732 \[Sigma]^4+564 \[Sigma]^6)+m1 (-320+10177 \[Sigma]^2+1456 \[Sigma]^4+972 \[Sigma]^6))+3 (-1+\[Sigma]^2) (-3 m1 \[Sigma] (259+2336 \[Sigma]^2+76 \[Sigma]^4+64 \[Sigma]^6)+m2 (169+4829 \[Sigma]^2+3908 \[Sigma]^4-764 \[Sigma]^6+48 \[Sigma]^8)) ArcCosh[\[Sigma]]+90 Sqrt[-1+\[Sigma]^2] (m1 (2+39 \[Sigma]^2+100 \[Sigma]^4-4 \[Sigma]^6)+m2 \[Sigma] (-18-95 \[Sigma]^2-36 \[Sigma]^4+12 \[Sigma]^6)) ArcCosh[\[Sigma]]^2) b[\[Nu]] u1[\[Mu]]+1/(45 b^4 (-1+\[Sigma]^2)^(7/2)) 8 G^4 m1^2 m2^2 ((-1+\[Sigma]^2)^(3/2) (-m2 \[Sigma] (3061+11347 \[Sigma]^2-2732 \[Sigma]^4+564 \[Sigma]^6)+m1 (-320+10177 \[Sigma]^2+1456 \[Sigma]^4+972 \[Sigma]^6))+3 (-1+\[Sigma]^2) (-3 m1 \[Sigma] (259+2336 \[Sigma]^2+76 \[Sigma]^4+64 \[Sigma]^6)+m2 (169+4829 \[Sigma]^2+3908 \[Sigma]^4-764 \[Sigma]^6+48 \[Sigma]^8)) ArcCosh[\[Sigma]]+90 Sqrt[-1+\[Sigma]^2] (m1 (2+39 \[Sigma]^2+100 \[Sigma]^4-4 \[Sigma]^6)+m2 \[Sigma] (-18-95 \[Sigma]^2-36 \[Sigma]^4+12 \[Sigma]^6)) ArcCosh[\[Sigma]]^2) b[\[Mu]] u1[\[Nu]]-1/(45 b^4 (-1+\[Sigma]^2)^(7/2)) 8 G^4 m1^2 m2^2 ((-1+\[Sigma]^2)^(3/2) (m1 \[Sigma] (3061+11347 \[Sigma]^2-2732 \[Sigma]^4+564 \[Sigma]^6)-m2 (-320+10177 \[Sigma]^2+1456 \[Sigma]^4+972 \[Sigma]^6))-3 (-1+\[Sigma]^2) (-3 m2 \[Sigma] (259+2336 \[Sigma]^2+76 \[Sigma]^4+64 \[Sigma]^6)+m1 (169+4829 \[Sigma]^2+3908 \[Sigma]^4-764 \[Sigma]^6+48 \[Sigma]^8)) ArcCosh[\[Sigma]]-90 Sqrt[-1+\[Sigma]^2] (m2 (2+39 \[Sigma]^2+100 \[Sigma]^4-4 \[Sigma]^6)+m1 \[Sigma] (-18-95 \[Sigma]^2-36 \[Sigma]^4+12 \[Sigma]^6)) ArcCosh[\[Sigma]]^2) b[\[Nu]] u2[\[Mu]]+1/(45 b^4 (-1+\[Sigma]^2)^(7/2)) 8 G^4 m1^2 m2^2 ((-1+\[Sigma]^2)^(3/2) (m1 \[Sigma] (3061+11347 \[Sigma]^2-2732 \[Sigma]^4+564 \[Sigma]^6)-m2 (-320+10177 \[Sigma]^2+1456 \[Sigma]^4+972 \[Sigma]^6))-3 (-1+\[Sigma]^2) (-3 m2 \[Sigma] (259+2336 \[Sigma]^2+76 \[Sigma]^4+64 \[Sigma]^6)+m1 (169+4829 \[Sigma]^2+3908 \[Sigma]^4-764 \[Sigma]^6+48 \[Sigma]^8)) ArcCosh[\[Sigma]]-90 Sqrt[-1+\[Sigma]^2] (m2 (2+39 \[Sigma]^2+100 \[Sigma]^4-4 \[Sigma]^6)+m1 \[Sigma] (-18-95 \[Sigma]^2-36 \[Sigma]^4+12 \[Sigma]^6)) ArcCosh[\[Sigma]]^2) b[\[Mu]] u2[\[Nu]];


(* Static contribution to Subscript[J, 2rad] in the center-of-mass frame *)


jstatic=(8 G^4 m1^3 m2^3 (-(1/2)+\[Sigma]^2)^2 (-(16/3)+(2 \[Sigma]^2)/(-1+\[Sigma]^2)+(2 \[Sigma] (-3+2 \[Sigma]^2) ArcCosh[\[Sigma]])/(-1+\[Sigma]^2)^(3/2))^2)/(b^3 Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]] Sqrt[-1+\[Sigma]^2]);


(* Subscript[J, 2rad] in the center-of-mass-frame, including radiative and static contribution *)


j2radCM=-(1/(45 b^3 ((m1^2+m2^2+2 m1 m2 \[Sigma]) (-1+\[Sigma]^2))^(3/2)))16 G^4 m1^2 m2^2 (3 m1^4 \[Sigma] (-804+745 \[Sigma]^2-48 \[Sigma]^4+92 \[Sigma]^6)+3 m2^4 \[Sigma] (-804+745 \[Sigma]^2-48 \[Sigma]^4+92 \[Sigma]^6)-6 m1^2 m2^2 \[Sigma] (-1931+355 \[Sigma]^2+1348 \[Sigma]^4+228 \[Sigma]^6)+m1^3 m2 (320-7116 \[Sigma]^2+9891 \[Sigma]^4-3704 \[Sigma]^6+564 \[Sigma]^8)+m1 m2^3 (320-7116 \[Sigma]^2+9891 \[Sigma]^4-3704 \[Sigma]^6+564 \[Sigma]^8))+1/(15 b^3 (m1^2+m2^2+2 m1 m2 \[Sigma])^(3/2) (-1+\[Sigma]^2)^2) 16 G^4 m1^2 m2^2 (3 m1^4 (-116-353 \[Sigma]^2+420 \[Sigma]^4+28 \[Sigma]^6+16 \[Sigma]^8)+3 m2^4 (-116-353 \[Sigma]^2+420 \[Sigma]^4+28 \[Sigma]^6+16 \[Sigma]^8)+m1^3 m2 \[Sigma] (-608-2179 \[Sigma]^2+3680 \[Sigma]^4-956 \[Sigma]^6+48 \[Sigma]^8)+m1 m2^3 \[Sigma] (-608-2179 \[Sigma]^2+3680 \[Sigma]^4-956 \[Sigma]^6+48 \[Sigma]^8)-2 m1^2 m2^2 (-517-5111 \[Sigma]^2+4360 \[Sigma]^4+1076 \[Sigma]^6+192 \[Sigma]^8)) ArcCosh[\[Sigma]]-(32 G^4 m1^2 m2^2 (3 m1^4 \[Sigma] (5+6 \[Sigma]^2)+3 m2^4 \[Sigma] (5+6 \[Sigma]^2)-2 m1^2 m2^2 \[Sigma] (31+90 \[Sigma]^2+8 \[Sigma]^4)+m1^3 m2 (2+23 \[Sigma]^2+28 \[Sigma]^4-12 \[Sigma]^6)+m1 m2^3 (2+23 \[Sigma]^2+28 \[Sigma]^4-12 \[Sigma]^6)) ArcCosh[\[Sigma]]^2)/(b^3 ((m1^2+m2^2+2 m1 m2 \[Sigma]) (-1+\[Sigma]^2))^(3/2))+(8 G^4 m1^3 m2^3 (-(1/2)+\[Sigma]^2)^2 (-(16/3)+(2 \[Sigma]^2)/(-1+\[Sigma]^2)+(2 \[Sigma] (-3+2 \[Sigma]^2) ArcCosh[\[Sigma]])/(-1+\[Sigma]^2)^(3/2))^2)/(b^3 Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]] Sqrt[-1+\[Sigma]^2]);

